Assessing the $G_0W_0\Gamma^{(1)}_0$ approach: Beyond $G_0W_0$ with Hedin's full second-order self-energy contribution

We present and benchmark a self-energy approach for quasiparticle energy calculations that goes beyond Hedin's $GW$ approximation by adding the full second-order self-energy (FSOS-$W$) contribution. The FSOS-$W$ diagram involves two screened Coulomb interaction ($W$) lines and adding the FSOS-$W$ to the $GW$ self-energy can be interpreted as first-order vertex correction to $GW$ ($GW\Gamma^{(1)}$). Our FSOS-$W$ implementation is based on the resolution-of-identity technique and exhibits better than $O(N^5)$ scaling with system size for small to medium-sized molecules. We then present one-shot $GW\Gamma^{(1)}$ ($G_0W_0\Gamma^{(1)}_0$) benchmarks for the $GW$100 test set and a set of 24 acceptor molecules. For semilocal or hybrid density functional theory starting points, $G_0W_0\Gamma^{(1)}_0$ systematically outperforms $G_0W_0$ for the first vertical ionization potentials (vIPs) and electron affinities (vEAs) of both test sets. Finally, we demonstrate that a static FSOS-$W$ self-energy significantly underestimates the quasiparticle energies.

==> pics/Acceptor24/plot.R <==
#!/usr/bin/env Rscript
#Libraries
#library(tidyverse)
#library(hrbrthemes)
library(ggplot2)
library(gtable)
library(grid)
library(gridExtra)
library(reshape2)
library(cowplot) ##function: get_legend #
#library(RColorBrewer)
#theme_set( theme_classic() )
##.....blank data.....##
blank_dat <-data.frame( x=runif(0), y=runif(0) )
get_text <-function( mytxt, mysize, myposition ){

p <-ggplot( blank_dat, aes( x=x, y=y) ) + geom_point() + labs( title=mytxt) +
   theme( plot.title=element_text( hjust=myposition, size=mysize) )
   return( get_title(p) )
}
##.....blank plot.....##
blank_plot <-ggplot( blank_dat, aes( x=x, y=y) ) +
   geom_point() +
   scale_x_continuous( expand=c(0,0) ) +
   scale_y_continuous( expand=c(0,0) ) +
   theme(
      plot.background=element_blank(),
      axis.title=element_blank(),
      axis.text=element_blank(),
      axis.ticks=element_blank(),
      axis.line=element_blank(),
      panel.background=element_blank(),
      panel.border=element_blank(),
      panel.grid=element_blank(),
      legend.position='none' )
##.....my theme.....##
theme_global <-function(){

theme(
   plot.title=element_blank(),
   plot.background=element_rect( fill=NULL),
   plot.margin=unit( c(-.5, .1, -2.5, 1), 'mm'), ## (up, right, down, left) ##
   axis.title=element_blank(),
   axis.line=element_line( size=.33, color='black'),
   axis.text=element_text( angle=0, hjust=1, color='black', size=7),
   axis.text.x=element_text( margin=margin( t=6) ),
   axis.text.y=element_text( margin=margin( r=5) ),
   axis.ticks.length=unit(-.9, 'mm'),
   panel.background=element_rect( size=2, linetype='solid'),
   panel.grid.major=element_line( size=.14),
   panel.grid.minor=element_blank(),
   legend.title=element_blank(),
   legend.text=element_text( size=7.2, color='black'),
   legend.spacing.x=unit(1, 'mm'),
   legend.direction='horizontal',
   legend.key=element_rect( fill='transparent', color='transparent'),
   legend.background=element_rect( fill='transparent', color='transparent') )
}
##.....my own plot settings.....##
single_plot <-function( dat, mylab, rect_range, ylim, ybrklabs){

p <-ggplot( dat, aes( x=index, y=error, shape=method, color=method) ) +
   #geom_hline( yintercept=0, linetype='longdash') +
   geom_rect( aes(xmin=-Inf, xmax=Inf, ymin=rect_range[1], ymax=rect_range[2] ),
      color='#CCCCCC', fill='#CCCCCC') +
   geom_point( size=1.6) +
   scale_shape_manual( values=c(15, 17, 16) ) +
   scale_color_manual( values=c('#37A332', '#EC7736', '#BE29EC') ) +
   scale_x_continuous( breaks=c(1, 8, 16, 24) ) +
   scale_y_continuous( limits=ylim, breaks=ybrklabs$brk, labels=ybrklabs$lab) +
   theme_global() +
   theme( legend.position='none') +
   annotate( 'text', -Inf, Inf, hjust=-3.3, vjust=2, label=mylab, size=2.4,
      color='black')
   return(p)
}
################################################################################
################################################################################
##****************************************************************************##
##****************************************************************************##
####FAF2E5, #E1F5FE, #E1F5FE, #FFFFEC, #F2F2F2, #EAEAEA
src.dat  <-read.table( 'IP_CCSD.T.csv', header=TRUE, sep=',', row.names=1)
pbe.melt <-melt( data=src.dat, id.vars='index',
                 measure.vars=c('gw.pbe', 'gws2ox.pbe', 'gwfsos.pbe'),
                 variable.name='method', value.name='error')
pbe0.melt<-melt( data=src.dat, id.vars='index',
                 measure.vars=c('gw.pbe0', 'gws2ox.pbe0', 'gwfsos.pbe0'),
                 variable.name='method', value.name='error')
hf.melt  <-melt( data=src.dat, id.vars='index',
                 measure.vars=c('gw.hf', 'gws2ox.hf', 'gwfsos.hf'),
                 variable.name='method', value.name='error')
my_labels=c( expression( paste(G[0]*W[0]) ),
             expression( paste(G[0]*W[0], '+SOSEX') ),
             expression( paste(G[0]*W[0]*Gamma[0]^(1) ) ) )
yrange=c(-.2, .2)
ylim=c(-1.21, 1.53)
ybrklabs <-data.frame( brk=c(-1, -.5, 0, .5, 1, 1.5),
   labs=c('-1', '', '0', '0.5', '', '1.5') )

IPs_pbe <-single_plot(pbe.melt, '  @PBE', yrange, ylim, ybrklabs) +
   scale_shape_manual( values=c(15, 17, 16), labels=my_labels) +
   scale_color_manual( values=c('#37A332', '#EC7736', '#BE29EC'),
      labels=my_labels) +
   theme( legend.position=c(1.6, .33) )
IPs_pbe0<-single_plot( pbe0.melt, '@PBE0', yrange, ylim, ybrklabs)
IPs_hf  <-single_plot( hf.melt,   '    @HF', yrange, ylim, ybrklabs)
################################################################################
################################################################################
##****************************************************************************##
##****************************************************************************##
src.dat  <-read.table( 'EA_CCSD.T.csv', header=TRUE, sep=',', row.names=1)
pbe.melt <-melt( data=src.dat, id.vars='index',
                 measure.vars=c('gw.pbe', 'gws2ox.pbe', 'gwfsos.pbe'),
                 variable.name='method', value.name='error')
pbe0.melt<-melt( data=src.dat, id.vars='index',
                 measure.vars=c('gw.pbe0', 'gws2ox.pbe0', 'gwfsos.pbe0'),
                 variable.name='method', value.name='error')
hf.melt  <-melt( data=src.dat, id.vars='index',
                 measure.vars=c('gw.hf', 'gws2ox.hf', 'gwfsos.hf'),
                 variable.name='method', value.name='error')
ylim=c(-.8, 1.1)
ybrklabs <-data.frame( brk=c(-1, -.5, 0, .5, 1), labs=c('-1', '-0.5', '0', '0.5', '') )

EAs_pbe <-single_plot( pbe.melt,  '  @PBE', yrange, ylim, ybrklabs) +
   xlab( 'Molecule') +
   ## (up, right, down, left) ##
   theme( plot.margin=unit( c(-.75, .1, -2.4, -.5), 'mm'),
      axis.title.x=element_text( color='black', size=8) )
EAs_pbe0<-single_plot( pbe0.melt, '@PBE0', yrange, ylim, ybrklabs) +
   theme( plot.margin=unit( c(-.75, .1, 1, -.4), 'mm') )
EAs_hf  <-single_plot( hf.melt, '    @HF', yrange, ylim, ybrklabs) +
   theme( plot.margin=unit( c(-.75, .1, 1, -.4), 'mm') )

legend=get_legend(IPs_pbe)
mtitle=expression( paste( 'Errors in EAs (eV)          Errors in IPs (ev)') )
assembly_IPs_EAs <-grid.arrange(
   left=textGrob( label=mtitle, rot=90, hjust=.44, vjust=.33,
      gp=gpar( fontsize=8, col='black') ),
   heights=c(1, .83, .16),
   widths=c(1, 1, 1),
   ##to creat a margin as get_title and get_text only return text without margins. ##
   #blank_plot,   get_title( IPs_pbe+theme( plot.title=element_text(hjust=.658) ) ),
   #blank_plot,   get_text( 'Electron affinity', 12, .61),
   IPs_pbe +theme( plot.title=element_blank(), legend.position='none'),
   IPs_pbe0,   IPs_hf,
   EAs_pbe +theme( plot.title=element_blank() ),
   EAs_pbe0,  EAs_hf,
   #layout_matrix=rbind( c(1, 2, 3), c(4, 5, 6), c(7, 8, 9), c(10, 10, 10) ) )
   legend)

ggsave( 'Acceptor24_IPs_EAs_accuracy.eps', plot=assembly_IPs_EAs, device='eps',
        width=5.5, height=2.6)
#df <-data.frame( color=c('red', 'blue', 'white'), bks=c(1, 2, 3) )


==> pics/CO_mol/plot.R <==
#!/usr/bin/env Rscript
# Libraries
#library(tidyverse)
#library(hrbrthemes)
library(ggplot2)
#library(gtable)
#library(grid)
#library(gridExtra)
#library(reshape2)
#library(cowplot) # function: get_legend #
#library(RColorBrewer)
library(latex2exp)
#library(tikzDevice)
##... colors ...##
## '#00#6600', '#EC#7736'
## '#A3#B543', '#BF#4915'
## '#37#A332', '#FF#CC00'
## background color recommended: #F2F2F2 ##
## font color: #4B506A ##
#theme_set( theme_classic() )
#theme_set( theme_bw() )
#theme_set( theme_linedraw() )
#theme_set( theme_dark() )
#theme_set( theme_void() )
#theme_set( theme_gray() ) # the default
#theme_set( theme_minimal() )
#theme_economist: theme based on the plots in the economist magazine
#theme_set(theme_economist())
df <- data.frame( method=c( 'gw2ox.pbe', 'gwsosex.pbe', 'gwfsos.pbe',
                           'gwsosex2w.pbe', 'gwsoxw.pbe'),
                  pos=c(1, 2, 3, 4, 5),
                  #vals=c(13.5724, 15.1343, 14.2888, 14.2083, 13.9265, 13.6698) )
                  vals=c(1.5619, 0.7164, 0.6359, .3541, .0974) )
mytxt_annt <- function( vx, vy, vlab){
   at <- annotate( 'text', x=vx, y=vy, label=vlab, size=2.28, angle=0)
}

lab_gw=expression( paste(G[0]*W[0]) )
lab_sosex=expression( paste(G[0]*W[0], '+SOSEX') )
lab_fsos=expression( paste( G[0]*W[0]*Gamma[0]^(1) ) )
lab_2ox=expression( paste( G[0]*W[0], '+2OX') )
p1_CO_homolevel <- ggplot(df, aes(x=pos, y=vals) ) +
   geom_bar( stat='identity', fill=c('#0080FF', '#EC7736', '#BE29EC', '#D876FF','#BA7FFF') ) +
   geom_hline( yintercept=0, color='#37A332', size=.4) +
   ## CCSD(T): 14.21 eV ##
   geom_hline( yintercept=.6376, color='black', size=.4, linetype='longdash') +
   ## Exp: 14.01 eV ##
   #geom_hline( yintercept=.4376, color='black', size=.4) +
   ylab( expression( paste( E[H][O][M][O], '  (eV)') ) ) +
   scale_x_continuous( limits=c(.1, 5.45), breaks=c(1, 2, 3, 4, 5),
      labels=c( lab_2ox, lab_sosex, lab_fsos, '', '') ) +
   scale_y_continuous( limits=c(-.33, 1.8),  breaks=c(.4276, 1.4276), labels=c(14, 15) ) +
   theme(
     plot.margin=unit( c(-.5, .2, -11.5, .2), 'mm'), ## (up, right, down, left) ##
     axis.title=element_text( size=7, color='black'),
     axis.title.x=element_blank(),
     axis.text=element_text( size=6, color='black'),
     axis.text.x=element_text( hjust=.7, vjust=2.17, angle=30, color='black'),
     axis.ticks=element_line( size=.2),
     axis.ticks.x=element_blank(),
     panel.grid=element_blank(),
     panel.grid.major.y=element_line( size=.16, color='white')
   ) +
   # values
   mytxt_annt( 1, 1.62, '15.13 eV') +
   mytxt_annt( 2,  .78,  '14.29 eV')+
   mytxt_annt( 3,  .7, '14.21 eV')  +
   mytxt_annt( 4,  .41, '13.93 eV') +
   mytxt_annt( 5,  .16, '13.67 eV') +
   ##TeX('$APC = 0.50 \\times Depth^{-0.99} \\times (Cone = 0 | Net = 1)^{0.59}$')
   mytxt_annt( 1, 1.76, TeX('$v\\times v$') )       +
   mytxt_annt( 2,  .92, TeX('$v\\times W_0$') )     +
   mytxt_annt( 3,  .84, TeX('$W_0\\times W_0$') )   +
   mytxt_annt( 4,  .55, TeX('$W_0(0)\\times W_0$') )+
   mytxt_annt( 5,  .3,  TeX('$W_0(0)\\times W_0(0)$') ) +
   mytxt_annt(.2,  .22, lab_gw) +
   mytxt_annt(.2,  .06, '13.57 eV' ) +
   mytxt_annt(4.8,1.38, 'CCSD(T): 14.21 eV' )  +
   annotate( geom='curve', curvature=0, size=.25,
      x=4.1, y=.65, xend=4.5, yend=1.31,#type='closed'
      arrow=arrow( length=unit(2, 'mm'), type='open') )

ggsave( plot=p1_CO_homolevel, filename='CO_HOMO.eps', height=1.9, width=3.4, device='eps', unit='in')


==> pics/CO_mol/plot_HOMO.R <==
#!/usr/bin/env Rscript
# Libraries
#library(tidyverse)
#library(hrbrthemes)
library(ggplot2)
#library(gtable)
#library(grid)
#library(gridExtra)
#library(reshape2)
#library(cowplot) # function: get_legend #
#library(RColorBrewer)
library(latex2exp)
#library(tikzDevice)
##... colors ...##
## '#00#6600', '#EC#7736'
## '#A3#B543', '#BF#4915'
## '#37#A332', '#FF#CC00'
## background color recommended: #F2F2F2 ##
## font color: #4B506A ##
#theme_set( theme_classic() )
#theme_set( theme_bw() )
#theme_set( theme_linedraw() )
#theme_set( theme_dark() )
#theme_set( theme_void() )
#theme_set( theme_gray() ) # the default
#theme_set( theme_minimal() )
#theme_economist: theme based on the plots in the economist magazine
#theme_set(theme_economist())
df <-data.frame( method=c( 'gw2ox.pbe',     'gwsosex.pbe', 'gwfsos.pbe',
                            'gwsosex2w.pbe', 'gwsoxw.pbe'),
                  pos=c(1, 2, 3, 4, 5),
                  #vals=c(13.5724, 15.1343, 14.2888, 14.2083, 13.9265, 13.6698) )
                  vals=c(1.5619, 0.7164, 0.6359, .3541, .0974) )
mytxt_annt <-function( vx, vy, vlab){
   at <-annotate( 'text', x=vx, y=vy, label=vlab, size=2.3, angle=0)
}

lab_gw=expression( paste(G[0]*W[0]) )
lab_sosex=expression( paste(G[0]*W[0], '+SOSEX') )
lab_fsos=expression( paste( G[0]*W[0]*Gamma[0]^(1) ) )
lab_2ox=expression( paste( G[0]*W[0], '+2OX') )
p1_CO_homolevel <-ggplot(df, aes(x=pos, y=vals) ) +
   geom_bar( stat='identity', fill=c('#0080FF', '#EC7736', '#BE29EC', '#D876FF','#BA7FFF') ) +
   geom_hline( yintercept=0, color='#37A332', size=.4) +
   ## CCSD(T): 14.21 eV ##
   geom_hline( yintercept=.6376, color='black', size=.4, linetype='longdash') +
   ## Exp: 14.01 eV ##
   #geom_hline( yintercept=.4376, color='black', size=.4) +
   ylab( expression( paste( -E[H][O][M][O], '  (eV)') ) ) +
   scale_x_continuous( limits=c(.04, 5.45), breaks=c(1, 2, 3, 4, 5),
      labels=c( lab_2ox, lab_sosex, lab_fsos, '', '') ) +
   scale_y_continuous( limits=c(0, 1.8),  breaks=c(.4276, 1.4276), labels=c(14, 15) ) +
   theme(
     plot.margin=unit( c(-1.7, .2, -3.6, .2), 'mm'), ## (up, right, down, left) ##
     axis.title=element_text( size=7, color='black'),
     axis.title.x=element_blank(),
     axis.text=element_text( size=7, color='black'),
     axis.text.x=element_text( size=6.5, hjust=.7, vjust=1, angle=30, color='black'),
     axis.text.y=element_text( margin=margin( r=4) ),
     axis.ticks=element_line( size=.2),
     axis.ticks.x=element_blank(),
#     axis.ticks.length.x=unit(-.9, 'mm'),
     axis.ticks.length.y=unit(-.9, 'mm'),
     panel.grid=element_blank(),
     panel.grid.major.y=element_line( size=.16, color='white')
   ) +
   annotate( 'text', x=.1, y=1.76, label='(a)', size=3, angle=0) +
   # values
   mytxt_annt( 1, 1.62, '15.13 eV') +
   mytxt_annt( 2,  .78, '14.29 eV') +
   mytxt_annt( 3,  .7,  '14.21 eV') +
   mytxt_annt( 4,  .41, '13.93 eV') +
   mytxt_annt( 5,  .16, '13.67 eV') +
   # Tags with TeX('$APC = 0.50 \\times Depth^{-0.99} \\times (Cone = 0 | Net = 1)^{0.59}$')
   mytxt_annt( 1, 1.76, TeX('$v\\times v$') )       +
   mytxt_annt( 2,  .92, TeX('$v\\times W_0$') )     +
   mytxt_annt( 3,  .84, TeX('$W_0\\times W_0$') )   +
   mytxt_annt( 4,  .55, TeX('$W_0(0)\\times W_0$') )+
   mytxt_annt( 5.05,.3,  TeX('$W_0(0)\\times W_0(0)$') ) +
   mytxt_annt(.16, .22, lab_gw) +
   mytxt_annt(.16, .06, '13.57 eV' ) +
   mytxt_annt(4.8,1.38, 'CCSD(T): 14.21 eV' )  +
   annotate( geom='curve', curvature=0, size=.25,
      x=4.1, y=.65, xend=4.5, yend=1.31, #type='closed'
      arrow=arrow( length=unit(2, 'mm'), type='open') )

ggsave( plot=p1_CO_homolevel, filename='CO_HOMO.eps', width=3.4, height=2.4, device='eps', unit='in')


==> pics/CO_mol/plot_sCoul.R <==
#!/usr/bin/env Rscript
# load package and data
#options( scipen=999 )  ## turn-off scientific notation like 1E10
library(ggplot2)
library(ggrepel)
library(reshape2)
#library(grid)
library(gridExtra)
#theme_set(theme_bw())   ## pre-set the bw theme. Useful
# to insert figures
#library(magick)
#library(cowplot)
# row.names(test)
#library(tikzDevice)
##tikz('x.tex', standAlone=TRUE, width=4, height=6)

src  <-read.table( 'sCoulomb.csv',header=TRUE, sep=',')
#src

#peaks
#peaks$level <-rev(peaks$level) ## reverse a column
#peaks$level=peaks$level -9  ## minus a constant for specific column
#peaks
##.......User-defind theme.......##
theme_global <-function(){
   theme(
    plot.margin=unit( c(-.1, -.2, -.8, -1), 'mm'), ## (up, right, down, left) ##
    axis.title=element_blank(),
    axis.text=element_blank(),
    axis.ticks=element_blank(),
    axis.line=element_blank(),
    panel.grid.major.x=element_line( size=.18),
    panel.grid.major.y=element_blank(),
    panel.grid.minor=element_blank(),
    #panel.spacing=unit(0, 'mm'),
    #panel.border=element_rect( fill=NA,size=0)
    #strip.background=element_rect( color='black', size=0.0)
    #strip.text.y=element_text( size=13, angle=-60)
   )
}
##.....func: sinlge_plot1....##
single_plot <-function( dos, peaks, icol, lab, labpos, mycolor, height){
#...begin to work...#
peak_vals=peaks[, icol];   maxval_peaks=max(peak_vals)
ltype='longdash';          lsize=.24

p <-ggplot() +
   geom_line( data=dos, mapping=aes( x=energy, y=dos[, icol]), size=0.5, color=mycolor) +
   geom_vline( xintercept=c(-9.44, -11.75, -12.39), linetype=ltype, size=lsize) +
   geom_segment( data=peaks, color=mycolor, size=0.5,
      mapping=aes( x=peak_vals, y=0, xend=peak_vals, yend=height ) ) +
   geom_label_repel( data=peaks, aes( x=peak_vals, y=height, label=peaks[,1]),
      size=2.1, fill=NA, box.padding=unit(0.0, 'mm'),
      #point.padding=unit(0.0, 'mm'), show.legend=FALSE, na.rm=TRUE,
      ## to remove border ##
      label.size=NA, label.padding=0) +
   scale_x_continuous( limits=c(-17.4, -8.6),
      breaks=c(-16, -14, -12, -10), expand=unit( c(0, 0),'mm') ) +
   annotate( 'text', x=labpos[1], y=labpos[2], label=lab, size=2.3)

 return(p)
}
##.....annontate func........##
segm_annot <-function( pos, mycolor='black' ){  ## black is the default value.
  ant <-annotate( 'segment', x=pos[1], xend=pos[2], y=pos[3], yend=pos[4],
      colour=mycolor, size=.36, linetype='solid')
  return(ant)
}
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
##*************************************************************************************##
##*************************************************************************************##
src.melt <-melt( src, id.vars='frequency', measure.vars=c('homo', 'dval', 'lumo'),
                 variable.name='level', value.name='amplitude')
p <-ggplot( src.melt, aes( x=frequency, y=amplitude, color=level, linetype=level) ) +
   geom_line(size=.44) +
   #geom_hline( yintercept=1.6, size=.2) +
   xlab( expression( paste(omega, '  (eV)') ) ) +
   ylab( expression( paste(W[m][n], '(i', omega, ')  (eV)') ) ) +
   scale_x_continuous( limits=c(0, 82),   breaks=c(0, 20, 40, 60, 80) ) +
   scale_y_continuous( limits=c(0, 15.2), breaks=c(0, 1.6, 5, 10, 15), labels=c('0', '1.6', '5', '10', '15') ) +
   scale_colour_discrete( labels=c( 'HOMO-HOMO', 'HOMO-LUMO', 'LUMO-LUMO') )+
   scale_linetype_manual( values=c( 'dotdash', 'solid', 'longdash'),
                          labels=c( 'HOMO-HOMO', 'HOMO-LUMO', 'LUMO-LUMO') ) +
   theme(
     plot.margin=unit( c(-.5, .2, .2, .2), 'mm'), ## (up, right, down, left) ##
      axis.title =element_text( size=7, color='black'),
      axis.title.x=element_text( vjust=-.1),
      axis.text.x=element_text( size=7, color='black', margin=margin( t=6) ),
      axis.text.y=element_text( size=7, color='black', margin=margin( r=5) ),
      axis.ticks.length=unit(-.9, 'mm'),
      axis.ticks=element_line( size=.2),
      legend.title=element_blank(),
      legend.text=element_text( size=6.4, color='black'),
      legend.position=c(.75, .48),
      legend.box.margin=margin(0, 0, 0, 0),
      legend.spacing.y=unit(0.0, 'mm'),
      legend.margin=margin(0, 0, 0, 0),
      legend.direction='vertical',
      legend.key=element_rect( fill='transparent', color='transparent'),
      legend.background=element_rect( fill='transparent'),
      panel.grid.major=element_line( size=.16, color='white'),
      panel.grid.minor=element_blank()
     ) +
   annotate( 'text', x=1, y=15.2, label='(b)', size=3, angle=0)
ggsave( filename='CO_screenedCoulomb.eps', plot=p, width=3.4, height=2.4, units='in', device='eps')
#Peaks.melt <-melt( peaks, id.vars=NULL, measure.vars=c('gw_peak', 'gwsosex_peak',
#                    'gwfsos_peak'), variable.name='method', value.name='amplitude')
## ggdraw(plot=NULL, xlim=c(0, 1), ylim=c(0, 1), clip="off")
## Should drawing be clipped to the set limits? The default is no ("off").
## What ggdraw(p) does is it captures a snapshot of the plot, so that the plot effectively
## turns into an image, and then it draws that image into a new ggplot2 canvas without
## visible axes or background grid.
## ggdraw() takes a snapshot of the plot and places it at full size into a new drawing
## canvas. The function draw_image() then draws an image on top of the plot.
exp <-ggplot(data=src, aes( x=src[,1],y=src[,2]) ) +
   geom_line(  mapping=aes( color='red' ), size=.61,  linetype=11) +
   geom_line(  mapping=aes( x=src[,1], y=src[,3], color='black' ), size=.61,  linetype=81 ) +
   geom_line(  mapping=aes( x=src[,1], y=src[,4], color='blue' ), size=.61,  linetype=88 ) +
   xlab( 'frequency') +
   ylab( 'Notyet') +
   scale_color_manual( values=c('#7CAE00', '#00BFC4', '#F8766D'), labels=c('HOMO-LUMO', 'LUMO-LUMO', 'HOMO-HOMO') ) +
#   scale_linetype_continuous(values=c(11, 81, 88), labels=c('HOMO-LUMO', 'LUMO-LUMO', 'HOMO-HOMO')) +
 scale_linetype_identity() + 
   scale_x_continuous( limits=c(0, 82),   breaks=c(0, 20, 40, 60, 80) ) +
   scale_y_continuous( limits=c(0, 15.2), breaks=c(0, 5, 10, 15) ) +
   theme(
     axis.title=element_text( size=7, color='black'),
     axis.text.x=element_text( margin=margin( t=6) ),
     axis.text.y=element_text( margin=margin( r=5) ),
     axis.ticks.length=unit(-.9, 'mm'),
     legend.title=element_blank(),
     legend.text=element_text( size=7),
     legend.position=c(.58, .37),
    legend.box.margin=margin(0, 0, 0, 0),
legend.spacing.y=unit(0.0, 'mm'),
        legend.margin=margin(0, 0, 0, 0),
      legend.direction='vertical',
      legend.key=element_rect( fill='transparent', color='transparent'),
      legend.background=element_rect( fill='transparent'),
     panel.grid.major=element_line( size=.18),
     panel.grid.minor=element_blank()
   )
   ##.....the lab.......##
   #annotate( 'text', x=-17, y=9.2, size=2.3, label='Exp') +
   ##.....orbital-1.....##
   # that line
   #annotate( 'segment', x=-9.44, xend=-9.44, y=5.9, yend=7.2,
   #   colour='black', size=.254, linetype='longdash') +
   #segm_annot( c(-9.3,  -9.3,  7.3,  7.65) ) + # right
   #segm_annot( c(-9.47, -9.47, 7.3,  7.65) ) + # left
   #segm_annot( c(-9.3,  -9.47, 7.65, 7.65) ) + # horizonal
   #segm_annot( c(-9.38, -9.38, 7.65, 8.1)  ) + # orbital
   #annotate( 'text', x=-9.37, y=8.45, parse=TRUE, size=2.4, label=expression(e[1][g]*pi) ) +
   ##.....orbital-2.....##
   #annotate( 'segment', x=-11.75, xend=-11.75, y=5.9, yend=9.2,
   #   colour='black', size=.27, linetype='longdash') +
   #segm_annot( c(-11.69, -11.69, 9.28, 9.63) ) + # right
   #segm_annot( c(-11.85, -11.85, 9.28, 9.63) ) + # left
   #segm_annot( c(-11.69, -11.85, 9.65, 9.65) ) + # horizonal
   #segm_annot( c(-11.77, -11.77, 9.65, 10.1) ) + # orbital
   #annotate( 'text', x=-11.3, y=9.8, parse=TRUE, size=2.4, label=expression(e[2][g]*sigma) ) +
   ##.....orbital-3.....##
   #annotate( 'segment', x=-12.39, xend=-12.39, y=5.9, yend=8.3,
   #   colour='black', size=.25, linetype='longdash') +
   #segm_annot( c(-12.39, -12.39, 8.45, 8.9)  ) + # orbital
   #annotate( 'text', x=-12.42, y=9.3, parse=TRUE, size=2.4, label=expression(a[2][u]*pi) )
ggsave( filename='x.eps', plot=exp, width=3.2, height=3, units='in', device='eps')

if(FALSE){
lab=expression( paste( G[0]*W[0], '@PBE') )
labpos=c(-16.5, 4.94)
gw.pbe      <-single_plot( dos, peaks, 2, lab, labpos, '#37A332', 1.1) +
   theme_global()

lab=expression( paste( '(', G[0]*W[0], '+2OX)@PBE') )
labpos=c(-16.07, 3.6)
gw.2ox.pbe  <-single_plot( dos, peaks, 3, lab, labpos, '#0080FF', 1.0) +
   theme_global()

lab=expression( paste( '(', G[0]*W[0], '+SOSEX)@PBE') )
labpos=c(-15.87, 3.6)
gw.sosex.pbe<-single_plot( dos, peaks, 4, lab, labpos, '#EC7736', 1.2) +
   theme_global()

lab=expression( paste( G[0]*W[0]*Gamma[0]^(1), '@PBE') )
labpos=c(-16.27, 5.2)
gw.fsos.pbe <-single_plot( dos, peaks, 5, lab, labpos, '#BE29EC', 1.5) +
   theme_global()

lab=expression( paste( G[0]*W[0], '@PBE0') )
labpos=c(-16.41, 5)
gw.pbe0     <-single_plot( dos, peaks, 6, lab, labpos, '#FFC000', 1.5) +
   theme_global()

lab=expression( paste( G[0]*W[0], '@HF') )
labpos=c(-16.56, 5.6)
gw.hf       <-single_plot( dos, peaks, 7, lab, labpos, '#E29C00', 2.0) +
#   scale_x_continuous( breaks=c(-20, -19, -18) ) +
   theme_global() +
   theme(
     #plot.margin=unit( c(0, -.2, -1.3, -1), 'mm'), ## (up, right, down, left) ##
     plot.margin=unit( c(0, -.2, -1.4, -1), 'mm'),
     axis.text.x=element_text( size=7, vjust=3) )

qpe_DOS <-grid.arrange(
   heights=c(1.1, 1, 1, 1, 1, 1, 1.24),
   exp, gw.pbe, gw.2ox.pbe,
   gw.sosex.pbe, gw.fsos.pbe, gw.pbe0, gw.hf,
   layout_matrix=rbind( c(1), c(2), c(3), c(4), c(5), c(6), c(7) ) )
ggsave( filename='benzene_valenceDOS.eps', plot=qpe_DOS, width=3.2, height=4,
   units='in', device='eps')
}


==> pics/algorithm/pdf2eps.sh <==
#!/bin/bash
pdf_FILE=implemn_algorm.pdf
FILE=`basename $pdf_FILE .pdf`
pdfcrop "$pdf_FILE" "copy.pdf"
pdftops -f 1 -l 1 -eps "copy.pdf" "$FILE.eps"
#rm "copy.pdf"
evince $FILE.eps &

